Hybrid Eigensolvers for Nuclear Configuration Interaction Calculations

We examine and compare several iterative methods for solving large-scale eigenvalue problems arising from nuclear structure calculations. In particular, we discuss the possibility of using block Lanczos method, a Chebyshev filtering based subspace iterations and the residual minimization method accelerated by direct inversion of iterative subspace (RMM-DIIS) and describe how these algorithms compare with the standard Lanczos algorithm and the locally optimal block preconditioned conjugate gradient (LOBPCG) algorithm. Although the RMM-DIIS method does not exhibit rapid convergence when the initial approximations to the desired eigenvectors are not sufficiently accurate, it can be effectively combined with either the block Lanczos or the LOBPCG method to yield a hybrid eigensolver that has several desirable properties. We will describe a few practical issues that need to be addressed to make the hybrid solver efficient and robust.

==> figures/MATLAB/blocklan.m <==
function [Z,D,F] = blocklan(H,V0,nev,maxit,tol)
%
% k-step basic block Lanczos iteration
%
% usage: [T,V,F] = blocklan(H,V0,nev,maxit,tol)
%

% INITIALIZATION
n = size(V0,1);
nv = size(V0,2);
V = zeros(n,nv*maxit);
T = zeros(maxit*nv,maxit*nv);

[V(:,1:nv),~]=qr(V0,0);


% MAIN LOOP
for j = 1:maxit
  ncv = j*nv;
  iact = ncv-nv+1:ncv;
  F = H*V(:,iact);  
  S = V(:,1:ncv)'*F;
  T(1:ncv,iact) = S;
  F = F - V(:,1:ncv)*S;
  if (j < maxit)
     [V(:,ncv+1:ncv+nv),R]=qr(F,0);
     T(ncv+1:ncv+nv,iact) = R;
  else
     [Q,R]=qr(F,0);
  end
  %
  % ONE STEP OF RE/ORTHOGONALIZATION
  %
  S = V(:,1:ncv)'*F;
  T(1:ncv,iact) = T(1:ncv,iact)+S;
  F = F - V(:,1:ncv)*S;
  % 
  if (j < maxit)
     [V(:,ncv+1:ncv+nv),R]=qr(F,0);
     T(ncv+1:ncv+nv,iact) = R;
  else
     [Q,R]=qr(F,0);
  end
  %
  %orth = norm(V(:,1:ncv+nv)'*V(:,1:ncv+nv)-eye(ncv+nv),'fro')
 
  T(1:ncv,1:ncv) = (T(1:ncv,1:ncv)+T(1:ncv,1:ncv)')/2;
  [U,D]=eig(T(1:ncv,1:ncv));
  if (ncv > nev)
     Z = V(:,1:ncv)*U(:,1:nev);
     R = H*Z - Z*D(1:nev,1:nev); 
  else
     Z = V(:,1:ncv)*U(:,1:nv);
     R = H*Z - Z*D(1:nv,1:nv); 
  end;
  fprintf('Block Lanczos iter = %d, norm(R) = %11.3e\n', j, norm(R,'fro'));
  nconv = 0;
  if (ncv > nev)
     np = nev;
  else 
     np = nv;
  end
  for i = 1:np
     resnrm = norm(R(:,i))/abs(D(i,i));
     fprintf('eigval(%d) = %15.6e, resnrm = %11.3e\n', i, D(i,i), resnrm);
     if (resnrm < tol)
        nconv = nconv + 1;
     end
  end;
  fprintf('\n');
  if (nconv >= nev)
     break;
  end;
end;


==> figures/MATLAB/cgblk1.m <==
function [V,lambda,LVEC,RVEC] = cgblk1(A,B,K,nev,V0,tol,maxit);
%
% usage: [V,lambda,LVEC,RVEC] = cgblk1(A,B,K,nev,V0,tol,maxit);
%
% (BLOCK version)
% Compute the smallest eigenvalue and eigenvector of (A,B)
% using K as the preconditioner.  
%
% V0    --- the starting vector.
% tol   --- tolarence on the relative residual.
% maxit --- maximum number of iterations allowed.
%

C = V0'*B*V0;
R = chol(C);
V = V0/R;
k = size(V,2);

AV = A*V; BV = B*V;
P  = []; 
AP = []; BP = [];
%
d = [];
index = 1:k;
nconv = 0;
%
iter = 1;
resnrm = ones(k,1);  % initialize residual norm
  
while (iter <= maxit)
  % Rayleigh quotient (approximate eigenvalue, obj func)
  lambda = diag(V'*AV)./diag(V'*BV); 
%  R = AV - BV*diag(lambda);     
%debug
  T = V'*AV;
  R = AV - BV*T;

  fprintf('iter = %4d\n', iter);
  nconv = 0;
  for j = 1:k
     resnrm(j) = norm(R(:,j))/abs(lambda(j));
     fprintf('lam(%2d) = %11.3e, resnrm = %11.3e\n', j, lambda(j), resnrm(j));
     if (resnrm(j) < tol)
        nconv = nconv + 1;
     end
  end;
  LVEC(iter,:) = lambda.';
  RVEC(iter,:) = abs(resnrm)';
  %
  fprintf('nconv = %d\n', nconv);
  %
  % Check for convergence
  %
  if (nconv >= nev)
     break;
  end
  % 
  %W  = K\R;
  % precondition by solving shifted linear systems
  for j = 1:k
     shift = lambda(j) - 2*resnrm(j)*norm(R(:,j))*1e-2;
     W(:,j) = minres(K-shift*speye(size(K)),R(:,j),1e-8,3);
  end
  %
  AW = A*W; BW = B*W;
  %
  Q  = [W V P];
  AQ = [AW AV AP];
  BQ = [BW BV BP];
  %
  T = Q'*(AQ); T = (T+T')/2;
  G = Q'*(BQ); G = (G+G')/2;
  fprintf('cond(G) = %11.3e\n', cond(G));
  [S,D] = eig(T, G,'chol');
  [sd,id]= sort(diag(D));
  %[Z,O]=eig(G);
  %T1 = Z'*T*Z;
  %[S1,D1]=eig(T1,O,'chol');
  %S = Z*S1;
  %[sd,id]=sort(diag(D1));
  
  %sdg = -sort(-eig(G))

  U = S(:,id(1:k));
  V = Q*U;

  AV = AQ*U; BV = BQ*U;
  if (iter > 1)
    set1 = 1:k;
    set3 = 2*k+1:3*k; 
    P  = W*U(set1,:)  + P*U(set3,:);
    AP = AW*U(set1,:) + AP*U(set3,:);
    BP = BW*U(set1,:) + BP*U(set3,:);
  else
    P  = W;
    AP = AW;
    BP = BW;
  end;
  %
  iter = iter + 1;
  fprintf('\n'); 
  %pause
end;
%


==> figures/MATLAB/chebav.m <==
function y=chebav(A,v,a,b,n)
%
%  returns y = C(A)*v where C(A) is a Chebyshev polynomial in A.
%  The magnitude of C is bounded by 1 on the interval [a,b].
%
%  usage: y=chebav(A,v,a,b,n)
%

% ignore polynomials of degree lower than 3
%
T1 = v;
T2 = ((a+b)/(a-b)*v+2/(b-a)*A*v); 
%
for k = 2:n
   T3 = 2*( (a+b)/(a-b)*T2+2/(b-a)*A*T2 ) - T1;
   T1 = T2;
   T2 = T3;
end;
y = T3;



==> figures/MATLAB/chebyfsi.m <==
function [X,D,RES,nspmv] = chebyfsi(H, X0, nev, lb, ub, deg, maxiter, tol)
%
% [X,D,RES] = chebyfsi(H, X0, lb, ub, deg, maxiter);
% Chebyshev filtering subspace iteration for computing the low end of the spectrum of H
%
% X0      --- starting guess of the desired eigenvectors
% lb,ub   --- lower and upper bounds of the interval on which the Chebyshev polynomial is bounded by -1 and 1. ub must be larger than the largest eigenvalue of H. lb must be larger than the largest eigenvalue to be computed.
%
% deg     --- The degree of the Chebyshev polynomial
% maxiter --- Maximum number of subspace iterations
% tol     --- convergence tolerance
%
%
nspmv = 0;
if (nev > size(X0,2))
   error('nev must be less than the number of columns in X0');
end;

[X,R] = qr(X0,0);
iloc = [];
iact = 1:size(X,2);
Y = X;
for iter = 1:maxiter
   fprintf('iter = %d\n', iter);
   Y(:,iact) = chebav(H, X(:,iact), lb, ub, deg);
   nspmv = nspmv + length(iact)*deg;
   if (~isempty(iloc))
      Y(:,iact) = Y(:,iact) - X(:,iloc)*(X(:,iloc)'*Y(:,iact));
   end;
   [Q,R]=qr(Y,0); % get an orthonormal basis
   %
   % do Rayleigh-Ritz
   %
   T = Q'*(H*Q);
   T = (T+T')/2;
   [S,D]=eig(T);
   X = Q*S;
   %
   % check residual
   %
   R = H*X - X*D;
   iloc = [];
   iact = [];
   for j = 1:nev
      resnrm = norm(R(:,j))/abs(D(j,j));
      fprintf('ev(%d) = %15.6e, resnrm = %11.3e\n', j, D(j,j), resnrm);
      RES(j,iter)=resnrm;
      if (resnrm <= tol) 
         iloc = [iloc j];
      else
         iact = [iact j];
      end;
   end;
   fprintf('\n');
end;


==> figures/MATLAB/lanczos.m <==
function [evals,evecs,ritzv,rvecs,itercount,ubest] = lanczos(H,v0,k,nev,tol)
%
% k-step basic arnoldi iteration for computing nev lowest eigenpairs
%
% usage: [evals,evecs,ritzv,rvecs,itercount] = lanczos(H,v0,k,nev,tol)
%
% returns:
%    evals --- an nev by 1 array of approximations to nev lowest eigenvalues
%    evecs --- an n by nev array of approximations to nev eigenvectors
%    ritzv --- an k by nev array of approximations to nev eigenvalues at each
%              Lanczos iteration
%    rvecs --- an k by nev array of residual norms of each approximate eigenpair%              at the end of each Lanczos iteration

n = size(H,1);
evals = zeros(nev,1);
evecs = zeros(n,nev);
ritzv = zeros(k,nev);
rvecs = zeros(k,nev);

% INITIALIZATION
beta   = norm(v0);
v      = v0 / beta;
V(:,1) = v;
Hv     = H*v;
h      = V(:,1)'*Hv;
T(1,1) = h;
f      = Hv - V(:,1)*h;
   % ONE STEP OF REORTHOGONALIZATION
     s    = V(:,1)'*f;
     h    = h + s;
     f    = f - V(:,1)*s;
   %
%
ritzv(1,1) = h;
rvecs(1,1) = norm(f)/abs(ritzv(1,1));
fprintf('Lanczos iter %d\n', 1);
fprintf('eval(%d) = %11.6e, resnrm(%d) = %11.3e\n', 1, ritzv(1,1), 1, rvecs(1,1));
fprintf('\n');

% MAIN LOOP
for j = 2:k
   beta = norm(f);
   T(j,j-1) = beta;
   v    = f/beta;
   V(:,j) = v;
   Hv   = H*v;
   h    = V'*Hv;
   f    = Hv - V*h;
   % ONE STEP OF REORTHOGONALIZATION
     s    = V'*f;
     h    = h + s;
     f    = f - V*s;
   %
   T(1:j,j) = h;
   T(1:j,1:j) = (T(1:j,1:j)+T(1:j,1:j)')/2;

   ns = min(j,nev);
   [U,D]=eig(T(1:j,1:j));
   Z = V(:,1:j)*U(:,1:ns);
   % the residual norm can be estimated without the following calculation
   % R = H*Z - Z*D(1:ns,1:ns);
   fprintf('Lanczos iter %d\n', j);
   normf = norm(f);
   nconv = 0;
   for i = 1:ns
      %resnrm = norm(R(:,i))/abs(D(i,i)); 
      resnrm = normf*abs(U(j,i))/abs(D(i,i));
      rvecs(j,i) = resnrm;
      ritzv(j,i) = D(i,i);
      %fprintf('resnrm(%d) = %11.3e\n', i, resnrm);
      fprintf('eval(%d) = %15.6e, resnrm(%d) = %11.3e\n', ...
              i, D(i,i), i, resnrm);
      if (resnrm < tol)
         nconv = nconv + 1;
      end
   end 
   if (nconv >= nev)
      break;
   end;
   fprintf('\n');
end;
itercount = j;
fprintf('Done\n');
evals = diag(D(1:nev,1:nev));
evecs = Z;
nd = size(D,1);
ubest = D(nd,nd) + normf*abs(U(nd,nd));


==> figures/MATLAB/rmm_diis.m <==
function [v,theta,eigvec,resvec,nsteps] = rm_diis(A,R,v0,tol,maxit,Z);
%
% [v,theta]=rm_diis(A,R,v0,tol,maxit);
%
% Compute one eigenvalues and the corresponding eigenvectors of A 
% using K as the preconditioner.
%
% Eigenvalues are computed one at a time using a straight-forward deflation.
%
% Additional Input:
%
% v0    starting vector.
% tol   residual tolarence
% maxit maximum number of iterations allowed.
%
% Output:
% V       matrix of eigenvectors
% D       diagonal matrix of eigenvalues
%


eigvec = zeros(maxit+1,1);
resvec = zeros(maxit+1,1);

fprintf('Start RMM_DIIS...\n');
n = size(v0,1);
if (nargin<6)
   Z = [];
end;
v  = v0/norm(v0); % eigenvector approximation
Av = A*v; 
theta = v'*Av; % eigenvalue approximation
r = Av - v*theta; % residual
Avb = Av;
vb = v;
w1 = R\r;
resnrm = norm(r)/abs(theta);
eigvec(1,1) = theta;
resvec(1,1) = resnrm;
%
%
iter   = 1;
resnrm = 1.0;  % initialize residual norm

W = zeros(n,maxit);  
V = zeros(n,maxit); 
AV = zeros(n,maxit);
V(:,1) = v;
AV(:,1) = Av;
while (iter <= maxit && resnrm > tol)
  if (iter > 1)
    w = R\r;
    W(:,iter-1) =  w1 - w;
    a = W(:,1:iter-1)\w1;
    a1 = 1-sum(a);
    vb = V(:,1)*a1 + V(:,2:iter)*a;
    nrmvb = norm(vb);
    vb = vb/nrmvb;
    %Avb = A*vb; % this can be done without explicit multi with A
    %norm(Avb - AV(:,1)*a1/nrmvb-AV(:,2:iter)*a/nrmvb)
    Avb = AV(:,1)*a1/nrmvb+AV(:,2:iter)*a/nrmvb;
    theta = vb'*Avb;
  end

  rb = Avb - theta*vb;   
  wb = R\rb;
  Q = [vb wb];
  AQ = [Avb A*wb];
  T = Q'*AQ; G = Q'*Q;
  T = (T+T')/2; G = (G+G')/2;
  [S,D]=eig(T,G,'chol');
  v = Q*S(:,1);
  theta = D(1,1);
  Av = AQ*S(:,1);
  V(:,iter+1) = v;
  AV(:,iter+1) = Av;
  %
  r = Av-v*theta;
  resnrm = norm(r)/abs(theta);
  fprintf('iter = %d, theta = %15.6e, resnrm = %11.3e\n', iter, theta, resnrm);
  iter = iter + 1;
  eigvec(iter,1) = theta;
  resvec(iter,1) = resnrm;
end;
fprintf('\n');
nsteps = iter;


==> figures/MATLAB/runblocklan.m <==
figure(1)
clf;
set(0,'defaultlinelinewidth',4);
set(0,'defaultaxesfontsize',16);
set(0,'DefaultLineMarkerSize',2);

if (isempty(H) || isempty(P))
  load Li6Nmax6;
end;

%n1 = 800; %Nmax=2
n1 = 17040; %Nmax=4
n  = size(H,1);
n2 = n;

H1 = H(1:n1,1:n1);
H2 = H(1:n2,1:n2);
P2 = P(1:n2,1:n2);
%clear H;
I  = speye(size(H2));

nev = 5;
nv = 5;

[V1,D1]=eigs(H1,nv,'SA');
fprintf('solved H1...\n');
X0 = zeros(n2,nv);
nx = min(nv,nev);
X0(1:n1,1:nx) = V1(:,1:nx);
%X0 = randn(n2,nv);

tol = 1e-6;
maxit = 50;
[Z,D,F]=blocklan(H2,X0,nev,maxit,tol);
%semilogy(rvec(:,1:nev));
%legend('\lambda_1','\lambda_2','\lambda_3','\lambda_4','\lambda_5');
%xlabel('Block Lanczos iteration number');
%ylabel('relative residual norm');


==> figures/MATLAB/runcheby.m <==
figure(1)
clf;
set(0,'defaultlinelinewidth',4);
set(0,'defaultaxesfontsize',16);
set(0,'DefaultLineMarkerSize',2);

if (~exist('H','var'))
  load Li6Nmax6;
end;

n1 = 800; %Nmax=2
n2 = 17040; %Nmax=4

H1 = H(1:n1,1:n1);
H2 = H(1:n2,1:n2);
%clear H;

[V1,D1]=eig(full(H1));
eigval1 = diag(D1);

nev = 5;
nv = 8;
X0 = zeros(n2,nv);
X0(1:n1,1:nv) = V1(:,1:nv);

% run 10 steps Lanczos to get an estimate of the spectrum upper bound
v0 = randn(n2,1);
[evals,evecs,ritzv,rvecs,itercount,ub] = lanczos(H2,v0,10,nev,1e-6);

lb = 0.0;
deg = 10; % degree of the Chebyshev polynomial

maxiter = 5;
tol = 1e-6;
[X,D,RES,nspmv] = chebyfsi(H2, X0, nev, lb, ub, deg, maxiter, tol);

semilogy(1:maxiter, RES(1:nev,:)','-o');
hold;
semilogy(1:maxiter, 1e-6*ones(1,maxiter), 'r-.');
legend('\lambda_1','\lambda_2','\lambda_3','\lambda_4','\lambda_5','tol');
xlabel('iteration number');
ylabel('relative residual');
fprintf('Number of SpMVs = %d\n', nspmv+10);


==> figures/MATLAB/runlanczos.m <==
figure(1)
clf;
set(0,'defaultlinelinewidth',4);
set(0,'defaultaxesfontsize',16);
set(0,'DefaultLineMarkerSize',2);

if (isempty(H) || isempty(P))
   load Li6Nmax6;
end;

%n1 = 800; %Nmax=2
n1 = 17040; %Nmax=4
n  = size(H,1);
n2 = n;

H1 = H(1:n1,1:n1);
H2 = H(1:n2,1:n2);
P2 = P(1:n2,1:n2);
%clear H;
I  = speye(size(H2));

nev = 5;
nv = 5;

[V1,D1]=eigs(H1,nv,'SA');
fprintf('solved H1...\n');
X0 = zeros(n2,nv);
nx = min(nv,nev);
X0(1:n1,1:nx) = V1(:,1:nx);
%X0 = randn(n2,nv);
v0 = sum(X0,2);

tol = 1e-6;
maxit = 200;
[evals,evecs,ritzv,rvecs,itercount] = lanczos(H,v0,maxit,nev,tol);

semilogy(rvecs(1:itercount,1:nev),'-o');
xlabel('Lanczos iteration number');
ylabel('relative residual norm');
hold;
semilogy(1:itercount,ones(1,itercount)*1e-6,'k:');
legend('\lambda_1','\lambda_2','\lambda_3','\lambda_4','\lambda_5','tol');


==> figures/MATLAB/runlobpcg.m <==
figure(1)
clf;
set(0,'defaultlinelinewidth',4);
set(0,'defaultaxesfontsize',16);
set(0,'DefaultLineMarkerSize',2);

if (isempty(H) || isempty(P))
   load Li6Nmax6;
end;

%n1 = 800; %Nmax=2
n1 = 17040; %Nmax=4
n  = size(H,1);
n2 = n;

H1 = H(1:n1,1:n1);
H2 = H(1:n2,1:n2);
P2 = P(1:n2,1:n2);
%clear H;
I  = speye(size(H2));

nev = 5;
nv = 8;

[V1,D1]=eigs(H1,nv,'SA');
fprintf('solved H1...\n');
X0 = zeros(n2,nv);
X0(1:n1,1:nv) = V1(:,1:nv);
%X0 = randn(n2,nv);

tol = 1e-6;
maxit = 100;
[Z1,lambda,lvec,rvec]=cgblk1(H2,I,P2,nev,X0,tol,maxit);
semilogy(rvec(:,1:nev));
legend('\lambda_1','\lambda_2','\lambda_3','\lambda_4','\lambda_5');
xlabel('LOBPCG iteration number');
ylabel('relative residual norm');


==> figures/MATLAB/runrmdiis.m <==
if (isempty(H) || isempty(P))
   load Li6Nmax6;
end;

figure(1)
clf;
set(0,'defaultlinelinewidth',4);
set(0,'defaultaxesfontsize',16);
set(0,'DefaultLineMarkerSize',2);

n = size(H,1);
%n1 = 800; %Nmax=2
n1 = 17040; %Nmax=4
n2 = n; %Nmax=6

H1 = H(1:n1,1:n1);
H2 = H(1:n2,1:n2);
%clear H;

nev = 5;
nv  = 8;

fprintf('solving H1 eigenvalue problem by eigs...\n');
[V1,D1]=eigs(H1,nv,'SA','Tolerance',1e-6,'SubspaceDimension',30);
eigval1 = diag(D1);
fprintf('done with eigs for H1...\n');

X0 = zeros(n2,nv);
X0(1:n1,1:nv) = V1(:,1:nv);
%X0 = randn(n2,nv);

% P is the preconditioner;
[SP,DP]=eigs(P,5,'SA');
eval = diag(DP);
PS = P-10*eval(1)*speye(size(P));

maxit =100;
tol = 1e-6;
%R = chol(PS);
R = speye(size(P));
EVEC = zeros(maxit+1,nev);
RVEC = zeros(maxit+1,nev);
for j = 1:nev
   [X(:,j),lambda(j),EVEC(:,j),RVEC(:,j),nsteps] = rmm_diis(H2,R,X0(:,j),tol,maxit);
   semilogy(RVEC(1:nsteps,j));
   hold on;
end;
xlabel('number of iterations');
ylabel('relative residual norm');
legend('\lambda_1','\lambda_2','\lambda_3','\lambda_4','\lambda_5');



